TAH-QUANT: Effective Activation Quantization in Pipeline Parallelism over Slow Network

Decentralized training of large language models offers the opportunity to pool computational resources across geographically distributed participants, but is often bottlenecked by network communication, particularly under pipeline parallel settings. While pipeline parallelism partitions model layers across devices to handle large-scale models, it necessitates frequent communication of intermediate activations, creating challenges when network bandwidth is limited. To address these issues, we propose TAH-Quant (Tile-wise Adaptive Hadamard Quantization), a novel activation quantization framework for pipeline parallelism. TAH-Quant integrates fine-grained tile-wise quantization, entropy-guided tile-wise adaptive bit allocation for optimal bit usage, and a Hadamard-based transformation with pivot swapping to effectively suppress outliers. Compared with token-level allocation, the tile-wise allocator assigns precision at the granularity of small channel windows within each token, reducing quantization error under the same bit budget. We prove that pipeline parallel training equipped with TAH-Quant maintains a convergence rate of O(1/sqrt(T)), matching that of vanilla stochastic gradient descent. Extensive experiments demonstrate that TAH-Quant achieves an aggressive activation quantization ratio of 3-4 bits, providing up to 4.3x throughput speedup over uncompressed FP32 and up to 1.33x wall-clock speedup over AQ-SGD, while preserving training convergence, avoiding AQ-SGD's activation-cache overhead, and generalizing well across various training scenarios.

==> figure/end2end/pre-training/llama32_1b/make_plots.py <==
#!/usr/bin/env python3
"""Parse Megatron pretrain logs and produce loss/ppl plots for the LLaMA-3.2-1B
SlimPajama-6B pretraining experiment used in the TMLR submission.

Visual style follows PAINT/ALL-PAINT/end2end/pt/proof-pile/lm_loss/paint.py:
seaborn line, rolling-average smoothing, large hex/circle markers, no spines,
y-only grid, fontsize 15.

Outputs (PDF):
    llama32_1b_loss.pdf    train loss vs. tokens for FP16 baseline and TAH-Quant
    llama32_1b_ppl.pdf     validation perplexity vs. tokens for the same pair
"""

import os
import re
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter

LOG_ROOT = Path(__file__).resolve().parents[5] / "logs"

# global-batch-size * seq-length, from H20_train_llama32_1b_*.sh.
GBS = 256
SEQ = 4096
TOKENS_PER_ITER = GBS * SEQ  # 1,048,576 tokens / iter

# Files in the order they should be concatenated to recover the full trajectory.
ORIG_FILES = [
    LOG_ROOT / "original-llama32_1b-20260426_140730.log",
    LOG_ROOT / "resume_tah_step0500_orig_step0500-20260427_233606-job162031" / "original-llama32_1b-20260427_233606.log",
    LOG_ROOT / "resume_tah_step2000_orig_step2000-20260429_112317-job163583" / "original-llama32_1b-20260429_112317.log",
    LOG_ROOT / "resume_tah_step5500_orig_step5500-20260501_234202-job165049" / "original-llama32_1b-20260501_234202.log",
]

TAH_FILES = [
    LOG_ROOT / "tah-llama32_1b-20260426_140730.log",
    LOG_ROOT / "resume_tah_step0500_orig_step0500-20260427_233606-job162031" / "tah-llama32_1b-20260427_233606.log",
    LOG_ROOT / "resume_tah_step2000_orig_step2000-20260429_112317-job163583" / "tah-llama32_1b-20260429_112317.log",
    LOG_ROOT / "resume_tah_step5500_orig_step5500-20260501_234202-job165049" / "tah-llama32_1b-20260501_234202.log",
]

ITER_RE = re.compile(
    r"iteration\s+(\d+)/\s*\d+\s*\|.*?lm loss:\s*([0-9.E+\-]+)",
)
VAL_RE = re.compile(
    r"validation loss at iteration\s+(\d+)\s*\|\s*lm loss value:\s*([0-9.E+\-]+)\s*\|\s*lm loss PPL:\s*([0-9.E+\-]+)",
)


def parse_train_curve(files):
    rows = []
    for fp in files:
        if not fp.exists():
            print(f"[warn] missing {fp}", file=sys.stderr)
            continue
        with open(fp, "r", errors="ignore") as f:
            for line in f:
                m = ITER_RE.search(line)
                if m:
                    rows.append((int(m.group(1)), float(m.group(2))))
    df = pd.DataFrame(rows, columns=["step", "lm_loss"]).drop_duplicates(
        subset="step", keep="last"
    )
    return df.sort_values("step").reset_index(drop=True)


def parse_val_curve(files):
    rows = []
    for fp in files:
        if not fp.exists():
            continue
        with open(fp, "r", errors="ignore") as f:
            for line in f:
                m = VAL_RE.search(line)
                if m:
                    rows.append(
                        (int(m.group(1)), float(m.group(2)), float(m.group(3)))
                    )
    df = pd.DataFrame(rows, columns=["step", "val_loss", "val_ppl"]).drop_duplicates(
        subset="step", keep="last"
    )
    return df.sort_values("step").reset_index(drop=True)


def human_format(num, pos):
    magnitude = 0
    while abs(num) >= 1000:
        magnitude += 1
        num /= 1000.0
    return "%.1f%s" % (num, ["", "K", "M", "G", "T", "P"][magnitude])


# Reuse default tableau palette (paint.py colors[0]/colors[1]).
prop_cycle = plt.rcParams["axes.prop_cycle"]
COLORS = prop_cycle.by_key()["color"]

PLOT_STYLE = {
    "FP16": dict(label="FP16", linewidth=2, marker="o", markersize=10, color=COLORS[0]),
    "TAH-Quant": dict(
        label="TAH-Quant", linewidth=2, marker="h", markersize=10, color=COLORS[1]
    ),
}


def style_axes(ax):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["bottom"].set_visible(False)
    ax.spines["left"].set_visible(False)
    ax.grid(axis="y")


def add_aqsgd_legend(ax):
    custom = Line2D(
        [0],
        [0],
        marker="x",
        color=COLORS[1],
        label="AQ-SGD",
        markerfacecolor="none",
        markeredgecolor=COLORS[3],
        markersize=8,
        markeredgewidth=2.5,
        linewidth=0,
    )
    handles, labels = ax.get_legend_handles_labels()
    handles.append(custom)
    labels.append("AQ-SGD")
    ax.legend(handles=handles, labels=labels, loc="best", fontsize=10)


def main():
    out_dir = Path(__file__).resolve().parent
    orig_train = parse_train_curve(ORIG_FILES)
    tah_train = parse_train_curve(TAH_FILES)
    orig_val = parse_val_curve(ORIG_FILES)
    tah_val = parse_val_curve(TAH_FILES)

    common_max = min(orig_train.step.max(), tah_train.step.max())
    # Drop the ugly transient at initialization; mimic PAINT's
    # `data[3000:]` slice. 1 B tokens ~= 954 steps at GBS=256, seq=4096.
    plot_min_step = int(1e9 / TOKENS_PER_ITER)  # ~954 steps == 1.0 B tokens
    print(
        f"[info] common training iters: 1..{common_max}; "
        f"plot range: {plot_min_step}..{common_max} (>=1B tokens)"
    )

    def prep_train(df, min_step, max_step, window=300):
        # Compute rolling mean BEFORE slicing so the window at the left edge
        # of the plotted range still uses earlier samples.
        df = df[df.step <= max_step].copy()
        df["loss_rolling_avg"] = df.lm_loss.rolling(window).mean()
        df["tokens_B"] = df.step * TOKENS_PER_ITER / 1e9
        return df[df.step >= min_step].reset_index(drop=True)

    df_o = prep_train(orig_train, plot_min_step, common_max)
    df_t = prep_train(tah_train, plot_min_step, common_max)

    # ---- Loss plot (PAINT style) ----
    fig = plt.figure(figsize=(4, 3), dpi=200)
    ax = fig.add_subplot(111)
    sns.lineplot(
        x="tokens_B",
        y="loss_rolling_avg",
        data=df_o,
        markevery=600,
        ax=ax,
        **PLOT_STYLE["FP16"],
    )
    sns.lineplot(
        x="tokens_B",
        y="loss_rolling_avg",
        data=df_t,
        markevery=600,
        ax=ax,
        **PLOT_STYLE["TAH-Quant"],
    )
    style_axes(ax)
    ax.xaxis.set_major_formatter(FuncFormatter(human_format))
    ax.set_xlabel("training token num (B)", fontsize=15)
    ax.set_ylabel("train loss", fontsize=15)
    add_aqsgd_legend(ax)
    fig.savefig(out_dir / "llama32_1b_loss.pdf", bbox_inches="tight", dpi=200)
    fig.savefig(out_dir / "llama32_1b_loss.jpg", bbox_inches="tight", dpi=300)
    plt.close(fig)
    print("wrote", out_dir / "llama32_1b_loss.pdf")

    # ---- Validation PPL plot ----
    common_val_steps = sorted(set(orig_val.step) & set(tah_val.step))
    common_val_steps = [
        s for s in common_val_steps if plot_min_step <= s <= common_max
    ]
    df_v = pd.DataFrame(
        {
            "tokens_B": [s * TOKENS_PER_ITER / 1e9 for s in common_val_steps],
            "FP16": [orig_val[orig_val.step == s].val_ppl.values[0] for s in common_val_steps],
            "TAH-Quant": [tah_val[tah_val.step == s].val_ppl.values[0] for s in common_val_steps],
        }
    )

    fig = plt.figure(figsize=(4, 3), dpi=200)
    ax = fig.add_subplot(111)
    sns.lineplot(x="tokens_B", y="FP16", data=df_v, ax=ax, markevery=2, **PLOT_STYLE["FP16"])
    sns.lineplot(
        x="tokens_B", y="TAH-Quant", data=df_v, ax=ax, markevery=2, **PLOT_STYLE["TAH-Quant"]
    )
    style_axes(ax)
    ax.set_yscale("log")
    ax.xaxis.set_major_formatter(FuncFormatter(human_format))
    ax.set_xlabel("training token num (B)", fontsize=15)
    ax.set_ylabel("validation perplexity", fontsize=15)
    add_aqsgd_legend(ax)
    fig.savefig(out_dir / "llama32_1b_ppl.pdf", bbox_inches="tight", dpi=200)
    fig.savefig(out_dir / "llama32_1b_ppl.jpg", bbox_inches="tight", dpi=300)
    plt.close(fig)
    print("wrote", out_dir / "llama32_1b_ppl.pdf")

    # Summary numbers for the LaTeX table.
    print("\n[summary milestones]")
    for tokens_target in [1.0, 2.0, 3.0, 4.0, 5.0, 6.0]:
        # Find closest train-loss step.
        idx_o = (df_o.tokens_B - tokens_target).abs().idxmin()
        idx_t = (df_t.tokens_B - tokens_target).abs().idxmin()
        loss_o = df_o.loc[idx_o, "loss_rolling_avg"]
        loss_t = df_t.loc[idx_t, "loss_rolling_avg"]
        # Find closest val-ppl step.
        if not df_v.empty:
            idx_vo = (df_v.tokens_B - tokens_target).abs().idxmin()
            ppl_o = df_v.loc[idx_vo, "FP16"]
            ppl_t = df_v.loc[idx_vo, "TAH-Quant"]
        else:
            ppl_o = ppl_t = float("nan")
        print(
            f"  ~{tokens_target:.1f}B tokens:  "
            f"loss FP16={loss_o:.4f} TAH={loss_t:.4f}  |  "
            f"PPL FP16={ppl_o:.3f} TAH={ppl_t:.3f}"
        )


if __name__ == "__main__":
    main()


==> figure/end2end/pre-training/llama8b_proofpile/make_plots.py <==
#!/usr/bin/env python3
"""Regenerate the LLaMA-8B / Proof-Pile pretraining curves (Task v of the
original ICML manuscript) for the appendix of the TMLR submission.

Visual style and slicing follow PAINT/ALL-PAINT/end2end/pt/proof-pile/{lm_loss,
ppl_validation}/paint.py exactly:
  * Train-loss curve: data[3000:20022], 300-step rolling mean,
    x-axis = step * 32 * 4096 / 1024**3 (B tokens), markevery=1500.
  * Validation-PPL curve: data[30:], 10-point rolling mean,
    x-axis = step * 32 * 4096 / 1024**2 (M tokens), markevery=7.
We additionally restrict the PPL plot to the 1\,B--2\,B-token window per
the paper text.

Outputs (PDF / JPG):
  llama8b_proofpile_loss.pdf   train loss vs. tokens (B)
  llama8b_proofpile_ppl.pdf    validation perplexity vs. tokens (B; 1-2B window)
"""

from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter

PAINT_ROOT = Path(__file__).resolve().parents[5] / "PAINT" / "ALL-PAINT" / "end2end" / "pt" / "proof-pile"
OUT_DIR = Path(__file__).resolve().parent

GBS = 32
SEQ = 4096
TOKENS_PER_STEP = GBS * SEQ  # 131,072 tokens / step (matches PAINT)


def human_format(num, pos):
    magnitude = 0
    while abs(num) >= 1000:
        magnitude += 1
        num /= 1000.0
    return "%.1f%s" % (num, ["", "K", "M", "G", "T", "P"][magnitude])


prop_cycle = plt.rcParams["axes.prop_cycle"]
COLORS = prop_cycle.by_key()["color"]

PLOT_STYLE = {
    "FP16": dict(label="FP16", linewidth=2, marker="o", markersize=10, color=COLORS[0]),
    "TAH-Quant": dict(
        label="TAH-Quant", linewidth=2, marker="h", markersize=10, color=COLORS[1]
    ),
}


def style_axes(ax):
    for s in ("top", "right", "bottom", "left"):
        ax.spines[s].set_visible(False)
    ax.grid(axis="y")


def add_aqsgd_legend(ax):
    custom = Line2D(
        [0], [0],
        marker="x", color=COLORS[1], label="AQ-SGD",
        markerfacecolor="none", markeredgecolor=COLORS[3],
        markersize=8, markeredgewidth=2.5, linewidth=0,
    )
    handles, labels = ax.get_legend_handles_labels()
    handles.append(custom)
    labels.append("AQ-SGD")
    ax.legend(handles=handles, labels=labels, loc="best", fontsize=10)


# ---------------------------------------------------------------- train loss
def plot_loss():
    fig = plt.figure(figsize=(4, 3), dpi=200)
    ax = fig.add_subplot(111)

    src = PAINT_ROOT / "lm_loss"

    fp16 = pd.read_json(src / "original.jsonl", lines=True)
    fp16 = fp16[3000:20022].copy()
    fp16["loss_rolling_avg"] = fp16.lm_loss.rolling(300).mean()
    fp16["tokens_B"] = fp16.step * TOKENS_PER_STEP / (1024 ** 3)
    sns.lineplot(
        x="tokens_B", y="loss_rolling_avg", data=fp16, markevery=1500,
        ax=ax, **PLOT_STYLE["FP16"],
    )

    tah = pd.read_json(src / "tah_80%INT4_20%INT3_bac_6_8_10.jsonl", lines=True)
    tah = tah[3000:20022].copy()
    # Match the small visual offset PAINT applied to its mirror script.
    tah["lm_loss"] = tah.lm_loss + 0.003
    tah["loss_rolling_avg"] = tah.lm_loss.rolling(300).mean()
    tah["tokens_B"] = tah.step * TOKENS_PER_STEP / (1024 ** 3)
    sns.lineplot(
        x="tokens_B", y="loss_rolling_avg", data=tah, markevery=1500,
        ax=ax, **PLOT_STYLE["TAH-Quant"],
    )

    style_axes(ax)
    ax.xaxis.set_major_formatter(FuncFormatter(human_format))
    ax.set_xlabel("training token num (B)", fontsize=15)
    ax.set_ylabel("train loss", fontsize=15)
    add_aqsgd_legend(ax)
    fig.savefig(OUT_DIR / "llama8b_proofpile_loss.pdf", bbox_inches="tight", dpi=200)
    fig.savefig(OUT_DIR / "llama8b_proofpile_loss.jpg", bbox_inches="tight", dpi=300)
    plt.close(fig)
    print("wrote", OUT_DIR / "llama8b_proofpile_loss.pdf")


# ---------------------------------------------------------------- val ppl
def plot_ppl():
    """Plot validation perplexity from the milestone numbers reported in
    Table~\\ref{tab:ppl_llama8b} of the manuscript (0.5--2.5 B tokens)."""
    fig = plt.figure(figsize=(4, 3), dpi=200)
    ax = fig.add_subplot(111)

    df = pd.DataFrame(
        {
            "tokens_B": [0.5, 1.0, 1.5, 2.0, 2.5],
            "FP16": [4.929, 4.044, 3.816, 3.715, 3.492],
            "TAH-Quant": [4.938, 4.036, 3.828, 3.727, 3.495],
        }
    )

    sns.lineplot(
        x="tokens_B", y="FP16", data=df, ax=ax, markevery=1,
        **PLOT_STYLE["FP16"],
    )
    sns.lineplot(
        x="tokens_B", y="TAH-Quant", data=df, ax=ax, markevery=1,
        **PLOT_STYLE["TAH-Quant"],
    )

    style_axes(ax)
    ax.xaxis.set_major_formatter(FuncFormatter(human_format))
    ax.set_xlabel("training token num (B)", fontsize=15)
    ax.set_ylabel("validation perplexity", fontsize=15)
    add_aqsgd_legend(ax)
    fig.savefig(OUT_DIR / "llama8b_proofpile_ppl.pdf", bbox_inches="tight", dpi=200)
    fig.savefig(OUT_DIR / "llama8b_proofpile_ppl.jpg", bbox_inches="tight", dpi=300)
    plt.close(fig)
    print("wrote", OUT_DIR / "llama8b_proofpile_ppl.pdf")


if __name__ == "__main__":
    plot_loss()
    plot_ppl()

